Synthesizing Annotated Image and Video Data Using a Rendering-Based Pipeline for Improved License Plate Recognition

An insufficient number of training samples is a common problem in neural network applications. While data augmentation methods require at least a minimum number of samples, we propose a novel, rendering-based pipeline for synthesizing annotated data sets. Our method does not modify existing samples but synthesizes entirely new samples. The proposed rendering-based pipeline is capable of generating and annotating synthetic and partly-real image and video data in a fully automatic procedure. Moreover, the pipeline can aid the acquisition of real data. The proposed pipeline is based on a rendering process. This process generates synthetic data. Partly-real data bring the synthetic sequences closer to reality by incorporating real cameras during the acquisition process. The benefits of the proposed data generation pipeline, especially for machine learning scenarios with limited available training data, are demonstrated by an extensive experimental validation in the context of automatic license plate recognition. The experiments demonstrate a significant reduction of the character error rate and miss rate from 73.74% and 100% to 14.11% and 41.27% respectively, compared to an OCR algorithm trained on a real data set solely. These improvements are achieved by training the algorithm on synthesized data solely. When additionally incorporating real data, the error rates can be decreased further. Thereby, the character error rate and miss rate can be reduced to 11.90% and 39.88% respectively. All data used during the experiments as well as the proposed rendering-based pipeline for the automated data generation is made publicly available under (URL will be revealed upon publication).

==> images/pr_img_with_bbox.m <==
img1 = imread('/DATA_NO_BACKUP/spruck/22_01_process_pr_data/processed_imgs/annotated/part1/pixel/U-T-476_areaLight_fullFrameCamera_193204261489_0d0d0d/rectified_decoded_image_pixel_0103.png');
%<box camera="Pixel" decoded_pr_img_name="decoded_image_pixel_0103.png" frame="47" xbl="651" xbr="807" xtl="676" xtr="832" ybl="224" ybr="322" ytl="183" ytr="282" />
xbl_1=651 
xbr_1=807
xtl_1=676
xtr_1=832
ybl_1=224
ybr_1=322
ytl_1=183
ytr_1=282
vertices = [xbl_1 ybl_1;xbr_1 ybr_1;xtr_1 ytr_1;xtl_1 ytl_1];
imshow(img1)
h = drawpolygon('Position',vertices,'Color','r','FaceAlpha',0);
savefig('pr_annotated_1.fig')
%img2 = '/DATA_NO_BACKUP/spruck/22_01_process_pr_data/processed_imgs/annotated/part1/pixel/Q-YG-79_areaLight_fullFrameCamera_537193232280_0d0d0d/decoded_image_pixel_0077.png'
%<box camera="Pixel" decoded_pr_img_name="decoded_image_pixel_0077.png" frame="16" xbl="1064" xbr="1236" xtl="1065" xtr="1240" ybl="436" ybr="435" ytl="392" ytr="390" />
  
